Kerr Black Holes in an Expanding Bubble

An exact and analytical solution, in four-dimensional general relativity, describing a collinear array of an arbitrary number of Kerr black holes inside an expanding bubble of nothing is built, thanks to the inverse scattering technique. Physical properties and thermodynamics of the single Kerr in the bubble are studied. No cosmic strings or struts are present. The binary black hole system displays equilibrium configurations, because the expanding bubble surrounding the black holes balances the mutual gravitational attraction of the two constituents.

==> Kerr-NUT-in-Bubble-public-v2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    379770,       9519]
NotebookOptionsPosition[    377191,       9473]
NotebookOutlinePosition[    377625,       9490]
CellTagsIndexPosition[    377582,       9487]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Kerr-NUT in an expanding bubble of nothing", "Subsection",
 CellChangeTimes->{{3.9501222225026484`*^9, 3.950122248365178*^9}, {
  3.96208736425334*^9, 3.962087377722842*^9}, {3.962087725440981*^9, 
  3.9620877361569242`*^9}, {3.96321088355197*^9, 
  3.963210903921487*^9}},ExpressionUUID->"15b5cd54-5685-4dbe-b2a7-\
934fa2900ffd"],

Cell[BoxData[
 RowBox[{"<<", "EDCRGTCcode.m"}]], "Input",
 CellChangeTimes->{{3.7882637474342413`*^9, 3.788263761104501*^9}, 
   3.7887622016733*^9, 3.788762334722125*^9, {3.788788146642687*^9, 
   3.788788151224556*^9}, {3.789405806887298*^9, 3.7894058074527893`*^9}, {
   3.797886077937047*^9, 3.797886094750867*^9}, {3.798282365329887*^9, 
   3.7982823737967453`*^9}, {3.96321091180396*^9, 3.9632109124053087`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"7840b7ad-5ad8-4549-a567-dafd923d330b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xCoord", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "\[Rho]", ",", "z", ",", "\[Phi]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gtt", "[", 
        RowBox[{"\[Rho]", ",", "z"}], "]"}], ",", "0", ",", "0", ",", 
       RowBox[{"gt\[Phi]", "[", 
        RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"g\[Rho]\[Rho]", "[", 
        RowBox[{"\[Rho]", ",", "z"}], "]"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"g\[Rho]\[Rho]", "[", 
        RowBox[{"\[Rho]", ",", "z"}], "]"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gt\[Phi]", "[", 
        RowBox[{"\[Rho]", ",", "z"}], "]"}], ",", "0", ",", "0", ",", 
       RowBox[{"g\[Phi]\[Phi]", "[", 
        RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "}"}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"simpRules", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"TrigRules", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "n_"}], "\[RuleDelayed]", 
       
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "^", "2"}]}], ")"}]}], "/;", 
        RowBox[{"n", ">", "1"}]}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{"g", ",", "xCoord", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "]"}], "//", 
  "Timing"}]}], "Input",
 CellChangeTimes->{{3.788261162470538*^9, 3.788261177410926*^9}, {
   3.788261958407078*^9, 3.7882620604203463`*^9}, {3.788262136345214*^9, 
   3.7882621620427017`*^9}, {3.788262243213032*^9, 3.788262364371111*^9}, {
   3.788263630598551*^9, 3.788263668357122*^9}, {3.7882637161691847`*^9, 
   3.788263719650735*^9}, {3.788790468500113*^9, 3.788790510728136*^9}, {
   3.788794585803482*^9, 3.788794589879018*^9}, {3.788847780228949*^9, 
   3.78884778689262*^9}, {3.7888478187667017`*^9, 3.788847826095735*^9}, {
   3.788849981715602*^9, 3.788849985561303*^9}, {3.788850121497656*^9, 
   3.7888501244700403`*^9}, {3.78893868656645*^9, 3.788938696456583*^9}, {
   3.78940581144098*^9, 3.789405821114646*^9}, {3.789449411110881*^9, 
   3.7894494197142982`*^9}, {3.789449453446063*^9, 3.789449560097208*^9}, {
   3.789449636395473*^9, 3.789449651252345*^9}, {3.791147064828475*^9, 
   3.7911470841663837`*^9}, {3.7911480570555277`*^9, 3.791148057217162*^9}, {
   3.7911481234760733`*^9, 3.791148132085471*^9}, {3.791148174692218*^9, 
   3.7911481848995323`*^9}, {3.7911486812885847`*^9, 3.791148686761629*^9}, 
   3.791188261402913*^9, 3.791193127272107*^9, 3.7911976877671423`*^9, 
   3.791198221095351*^9, 3.791496535265502*^9, 3.791566652832095*^9, {
   3.7915668692652273`*^9, 3.791566873469335*^9}, 3.791566944122773*^9, 
   3.791645823510737*^9, 3.791649389555009*^9, 3.791650605936816*^9, 
   3.791669383784144*^9, {3.791669421192273*^9, 3.791669422848761*^9}, 
   3.791671906200926*^9, {3.791818445930882*^9, 3.791818474022731*^9}, {
   3.7978860990764523`*^9, 3.797886149042838*^9}, {3.832010772029456*^9, 
   3.832010772817132*^9}, {3.962096862271626*^9, 3.962096873219418*^9}, {
   3.9621025400305777`*^9, 3.962102550979555*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"001ab2d3-6041-40d6-a0ce-6e432d7390cc"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"gtt", "[", 
         RowBox[{"\[Rho]", ",", "z"}], "]"}], "0", "0", 
        RowBox[{"gt\[Phi]", "[", 
         RowBox[{"\[Rho]", ",", "z"}], "]"}]},
       {"0", 
        RowBox[{"g\[Rho]\[Rho]", "[", 
         RowBox[{"\[Rho]", ",", "z"}], "]"}], "0", "0"},
       {"0", "0", 
        RowBox[{"g\[Rho]\[Rho]", "[", 
         RowBox[{"\[Rho]", ",", "z"}], "]"}], "0"},
       {
        RowBox[{"gt\[Phi]", "[", 
         RowBox[{"\[Rho]", ",", "z"}], "]"}], "0", "0", 
        RowBox[{"g\[Phi]\[Phi]", "[", 
         RowBox[{"\[Rho]", ",", "z"}], "]"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{
      $CellContext`gtt[$CellContext`\[Rho], $CellContext`z], 0, 0, 
      $CellContext`gt\[Phi][$CellContext`\[Rho], $CellContext`z]}, {0, 
      $CellContext`g\[Rho]\[Rho][$CellContext`\[Rho], $CellContext`z], 0, 
      0}, {0, 0, 
      $CellContext`g\[Rho]\[Rho][$CellContext`\[Rho], $CellContext`z], 0}, {
      $CellContext`gt\[Phi][$CellContext`\[Rho], $CellContext`z], 0, 0, 
      $CellContext`g\[Phi]\[Phi][$CellContext`\[Rho], $CellContext`z]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832010795442915*^9, 3.832012086704722*^9, 3.832012874370489*^9, 
   3.8440267117945633`*^9, 3.854542284369812*^9, 3.8583630839040127`*^9, 
   3.879607016939872*^9, 3.8800427543112373`*^9, 3.9501222568669252`*^9, 
   3.950122320251339*^9, 3.962087385392271*^9, 3.962096876782248*^9, {
   3.962102532664661*^9, 3.962102552014699*^9}, 3.9621026397454042`*^9, 
   3.963210923156398*^9, 3.965215031744637*^9, 3.973174451149631*^9, 
   3.973174790050363*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0b9884fa-0f98-422b-841d-1b98c4a83fe3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LineElement = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"d", "[", "t", "]"}], "2"], " ", 
      RowBox[{"gtt", "[", 
       RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"d", "[", "t", "]"}], " ", 
      RowBox[{"d", "[", "\[Phi]", "]"}], " ", 
      RowBox[{"gt\[Phi]", "[", 
       RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"d", "[", "z", "]"}], "2"], " ", 
      RowBox[{"g\[Rho]\[Rho]", "[", 
       RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"d", "[", "\[Rho]", "]"}], "2"], " ", 
      RowBox[{"g\[Rho]\[Rho]", "[", 
       RowBox[{"\[Rho]", ",", "z"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"d", "[", "\[Phi]", "]"}], "2"], " ", 
      RowBox[{"g\[Phi]\[Phi]", "[", 
       RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}],
    Short[#, 32]& ]}],
  SequenceForm["LineElement = ", 
   Short[$CellContext`d[$CellContext`t]^2 \
$CellContext`gtt[$CellContext`\[Rho], $CellContext`z] + 
    2 $CellContext`d[$CellContext`t] $CellContext`d[$CellContext`\[Phi]] \
$CellContext`gt\[Phi][$CellContext`\[Rho], $CellContext`z] + \
$CellContext`d[$CellContext`z]^2 $CellContext`g\[Rho]\[Rho][$CellContext`\
\[Rho], $CellContext`z] + $CellContext`d[$CellContext`\[Rho]]^2 \
$CellContext`g\[Rho]\[Rho][$CellContext`\[Rho], $CellContext`z] + \
$CellContext`d[$CellContext`\[Phi]]^2 \
$CellContext`g\[Phi]\[Phi][$CellContext`\[Rho], $CellContext`z], 32]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832010795442915*^9, 3.832012086704722*^9, 3.832012874370489*^9, 
   3.8440267117945633`*^9, 3.854542284369812*^9, 3.8583630839040127`*^9, 
   3.879607016939872*^9, 3.8800427543112373`*^9, 3.9501222568669252`*^9, 
   3.950122320251339*^9, 3.962087385392271*^9, 3.962096876782248*^9, {
   3.962102532664661*^9, 3.962102552014699*^9}, 3.9621026397454042`*^9, 
   3.963210923156398*^9, 3.965215031744637*^9, 3.973174451149631*^9, 
   3.97317479006102*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e9b4e510-e424-4257-be60-0ed6ac8c7b9f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox[
         RowBox[{"g\[Phi]\[Phi]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"gt\[Phi]", "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"gtt", "[", 
            RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
           RowBox[{"g\[Phi]\[Phi]", "[", 
            RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}]], "0", "0", 
        FractionBox[
         RowBox[{"gt\[Phi]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"gt\[Phi]", "[", 
            RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], "-", 
          RowBox[{
           RowBox[{"gtt", "[", 
            RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
           RowBox[{"g\[Phi]\[Phi]", "[", 
            RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}]]},
       {"0", 
        FractionBox["1", 
         RowBox[{"g\[Rho]\[Rho]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}]], "0", "0"},
       {"0", "0", 
        FractionBox["1", 
         RowBox[{"g\[Rho]\[Rho]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}]], "0"},
       {
        FractionBox[
         RowBox[{"gt\[Phi]", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"gt\[Phi]", "[", 
            RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"], "-", 
          RowBox[{
           RowBox[{"gtt", "[", 
            RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
           RowBox[{"g\[Phi]\[Phi]", "[", 
            RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}]], "0", "0", 
        FractionBox[
         RowBox[{"gtt", "[", 
          RowBox[{"\[Rho]", ",", "z"}], "]"}], 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"gt\[Phi]", "[", 
             RowBox[{"\[Rho]", ",", "z"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"gtt", "[", 
            RowBox[{"\[Rho]", ",", "z"}], "]"}], " ", 
           RowBox[{"g\[Phi]\[Phi]", "[", 
            RowBox[{"\[Rho]", ",", "z"}], "]"}]}]}]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{$CellContext`g\[Phi]\[Phi][$CellContext`\[Rho], \
$CellContext`z]/(-$CellContext`gt\[Phi][$CellContext`\[Rho], \
$CellContext`z]^2 + $CellContext`gtt[$CellContext`\[Rho], $CellContext`z] \
$CellContext`g\[Phi]\[Phi][$CellContext`\[Rho], $CellContext`z]), 0, 
      0, $CellContext`gt\[Phi][$CellContext`\[Rho], \
$CellContext`z]/($CellContext`gt\[Phi][$CellContext`\[Rho], $CellContext`z]^2 - \
$CellContext`gtt[$CellContext`\[Rho], $CellContext`z] $CellContext`g\[Phi]\
\[Phi][$CellContext`\[Rho], $CellContext`z])}, {
     0, $CellContext`g\[Rho]\[Rho][$CellContext`\[Rho], $CellContext`z]^(-1), 
      0, 0}, {0, 
      0, $CellContext`g\[Rho]\[Rho][$CellContext`\[Rho], $CellContext`z]^(-1),
       0}, {$CellContext`gt\[Phi][$CellContext`\[Rho], \
$CellContext`z]/($CellContext`gt\[Phi][$CellContext`\[Rho], $CellContext`z]^2 - \
$CellContext`gtt[$CellContext`\[Rho], $CellContext`z] $CellContext`g\[Phi]\
\[Phi][$CellContext`\[Rho], $CellContext`z]), 0, 
      0, $CellContext`gtt[$CellContext`\[Rho], \
$CellContext`z]/(-$CellContext`gt\[Phi][$CellContext`\[Rho], \
$CellContext`z]^2 + $CellContext`gtt[$CellContext`\[Rho], $CellContext`z] \
$CellContext`g\[Phi]\[Phi][$CellContext`\[Rho], $CellContext`z])}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832010795442915*^9, 3.832012086704722*^9, 3.832012874370489*^9, 
   3.8440267117945633`*^9, 3.854542284369812*^9, 3.8583630839040127`*^9, 
   3.879607016939872*^9, 3.8800427543112373`*^9, 3.9501222568669252`*^9, 
   3.950122320251339*^9, 3.962087385392271*^9, 3.962096876782248*^9, {
   3.962102532664661*^9, 3.962102552014699*^9}, 3.9621026397454042`*^9, 
   3.963210923156398*^9, 3.965215031744637*^9, 3.973174451149631*^9, 
   3.973174790066608*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"59c75bdb-0cd1-43d4-afe1-5f79f9e07113"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.006337999999999511`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.006337999999999511, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832010795442915*^9, 3.832012086704722*^9, 3.832012874370489*^9, 
   3.8440267117945633`*^9, 3.854542284369812*^9, 3.8583630839040127`*^9, 
   3.879607016939872*^9, 3.8800427543112373`*^9, 3.9501222568669252`*^9, 
   3.950122320251339*^9, 3.962087385392271*^9, 3.962096876782248*^9, {
   3.962102532664661*^9, 3.962102552014699*^9}, 3.9621026397454042`*^9, 
   3.963210923156398*^9, 3.965215031744637*^9, 3.973174451149631*^9, 
   3.9731747900691147`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"2016038e-244a-4525-8b26-8f32bad2bb1c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.004793000000000269`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.004793000000000269, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832010795442915*^9, 3.832012086704722*^9, 3.832012874370489*^9, 
   3.8440267117945633`*^9, 3.854542284369812*^9, 3.8583630839040127`*^9, 
   3.879607016939872*^9, 3.8800427543112373`*^9, 3.9501222568669252`*^9, 
   3.950122320251339*^9, 3.962087385392271*^9, 3.962096876782248*^9, {
   3.962102532664661*^9, 3.962102552014699*^9}, 3.9621026397454042`*^9, 
   3.963210923156398*^9, 3.965215031744637*^9, 3.973174451149631*^9, 
   3.9731747900710783`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"954c52df-fdc3-430f-9890-22b61a491302"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.022389999999999688`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.022389999999999688`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832010795442915*^9, 3.832012086704722*^9, 3.832012874370489*^9, 
   3.8440267117945633`*^9, 3.854542284369812*^9, 3.8583630839040127`*^9, 
   3.879607016939872*^9, 3.8800427543112373`*^9, 3.9501222568669252`*^9, 
   3.950122320251339*^9, 3.962087385392271*^9, 3.962096876782248*^9, {
   3.962102532664661*^9, 3.962102552014699*^9}, 3.9621026397454042`*^9, 
   3.963210923156398*^9, 3.965215031744637*^9, 3.973174451149631*^9, 
   3.9731747901031237`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3df295e9-12eb-4cac-b43d-fec834510d50"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(Uddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.08312699999999928`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(Uddd) computed in ", 0.08312699999999928, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832010795442915*^9, 3.832012086704722*^9, 3.832012874370489*^9, 
   3.8440267117945633`*^9, 3.854542284369812*^9, 3.8583630839040127`*^9, 
   3.879607016939872*^9, 3.8800427543112373`*^9, 3.9501222568669252`*^9, 
   3.950122320251339*^9, 3.962087385392271*^9, 3.962096876782248*^9, {
   3.962102532664661*^9, 3.962102552014699*^9}, 3.9621026397454042`*^9, 
   3.963210923156398*^9, 3.965215031744637*^9, 3.973174451149631*^9, 
   3.9731747901675797`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"05cfcab8-19c6-4c0f-a9ef-999e2590a5d7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ricci computed in \"\>", "\[InvisibleSpace]", 
   "0.052531000000000105`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Ricci computed in ", 0.052531000000000105`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832010795442915*^9, 3.832012086704722*^9, 3.832012874370489*^9, 
   3.8440267117945633`*^9, 3.854542284369812*^9, 3.8583630839040127`*^9, 
   3.879607016939872*^9, 3.8800427543112373`*^9, 3.9501222568669252`*^9, 
   3.950122320251339*^9, 3.962087385392271*^9, 3.962096876782248*^9, {
   3.962102532664661*^9, 3.962102552014699*^9}, 3.9621026397454042`*^9, 
   3.963210923156398*^9, 3.965215031744637*^9, 3.973174451149631*^9, 
   3.973174790220484*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"2e7cda22-26cd-492d-93ca-27a74997eba4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weyl computed in \"\>", "\[InvisibleSpace]", 
   "0.24812400000000068`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Weyl computed in ", 0.24812400000000068`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832010795442915*^9, 3.832012086704722*^9, 3.832012874370489*^9, 
   3.8440267117945633`*^9, 3.854542284369812*^9, 3.8583630839040127`*^9, 
   3.879607016939872*^9, 3.8800427543112373`*^9, 3.9501222568669252`*^9, 
   3.950122320251339*^9, 3.962087385392271*^9, 3.962096876782248*^9, {
   3.962102532664661*^9, 3.962102552014699*^9}, 3.9621026397454042`*^9, 
   3.963210923156398*^9, 3.965215031744637*^9, 3.973174451149631*^9, 
   3.973174790474331*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"daa69786-4de8-4074-8b8a-400268cb4876"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Einstein computed in \"\>", "\[InvisibleSpace]", 
   "0.06518099999999993`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Einstein computed in ", 0.06518099999999993, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.832010795442915*^9, 3.832012086704722*^9, 3.832012874370489*^9, 
   3.8440267117945633`*^9, 3.854542284369812*^9, 3.8583630839040127`*^9, 
   3.879607016939872*^9, 3.8800427543112373`*^9, 3.9501222568669252`*^9, 
   3.950122320251339*^9, 3.962087385392271*^9, 3.962096876782248*^9, {
   3.962102532664661*^9, 3.962102552014699*^9}, 3.9621026397454042`*^9, 
   3.963210923156398*^9, 3.965215031744637*^9, 3.973174451149631*^9, 
   3.973174790540626*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"2c6ed0bc-e6f5-4625-b7ee-0fa9aca11898"],

Cell[BoxData["\<\"All tasks completed in 0.490025 seconds\"\>"], "Print",
 CellChangeTimes->{
  3.832010795442915*^9, 3.832012086704722*^9, 3.832012874370489*^9, 
   3.8440267117945633`*^9, 3.854542284369812*^9, 3.8583630839040127`*^9, 
   3.879607016939872*^9, 3.8800427543112373`*^9, 3.9501222568669252`*^9, 
   3.950122320251339*^9, 3.962087385392271*^9, 3.962096876782248*^9, {
   3.962102532664661*^9, 3.962102552014699*^9}, 3.9621026397454042`*^9, 
   3.963210923156398*^9, 3.965215031744637*^9, 3.973174451149631*^9, 
   3.9731747905432377`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"2fd8498e-767f-4f5b-a058-1c05525695c4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.49015`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.791148197805997*^9, 3.7911486910649033`*^9, 3.79118826253091*^9, 
   3.791191958158935*^9, 3.791193137681326*^9, 3.7911976893883677`*^9, 
   3.791197731234395*^9, 3.791198226080553*^9, 3.791496539414214*^9, 
   3.7915666573476267`*^9, 3.791566874543662*^9, 3.791566948421235*^9, {
   3.791645824825242*^9, 3.791645829977639*^9}, 3.791649393582891*^9, {
   3.791650606994244*^9, 3.7916506110379763`*^9}, 3.791669386725972*^9, 
   3.791669423812811*^9, {3.791818449715352*^9, 3.791818474739357*^9}, 
   3.7923359203394623`*^9, 3.7978861061384487`*^9, {3.7978861519231377`*^9, 
   3.79788615763968*^9}, 3.797890497206592*^9, 3.7979819475959997`*^9, 
   3.7980673278224*^9, 3.798444437933977*^9, 3.798465886411655*^9, 
   3.798557087604826*^9, 3.7988352093501577`*^9, 3.798893891252904*^9, 
   3.7988940307899714`*^9, 3.7988974895140123`*^9, 3.798905710086164*^9, 
   3.7989217257771797`*^9, 3.798923695126525*^9, 3.798923730432921*^9, 
   3.817044246594202*^9, 3.817046009044578*^9, 3.8171874119834957`*^9, 
   3.817190371719973*^9, 3.817203819635787*^9, 3.817214450344941*^9, 
   3.817242261779014*^9, 3.817958356244337*^9, 3.818057189373061*^9, 
   3.819262893935473*^9, 3.819368231323724*^9, 3.819745022178385*^9, 
   3.819746858393907*^9, 3.819974655418721*^9, 3.8206158741534863`*^9, 
   3.820670913372678*^9, 3.8206743467578363`*^9, 3.820687150062949*^9, 
   3.820688100083151*^9, 3.829819722400621*^9, 3.829822024677218*^9, 
   3.8298628560089607`*^9, 3.831995494771929*^9, {3.83201077351283*^9, 
   3.832010795542408*^9}, 3.832012086813157*^9, 3.8320128744818897`*^9, 
   3.844026711879879*^9, 3.854542284453444*^9, 3.858363083994845*^9, 
   3.879607017057084*^9, 3.880042754395906*^9, 3.9501222570801477`*^9, 
   3.950122320462255*^9, 3.962087385477303*^9, 3.962096877346199*^9, {
   3.96210253319806*^9, 3.962102552473991*^9}, 3.96210264021941*^9, 
   3.963210923623641*^9, 3.9652150322880297`*^9, 3.973174451650284*^9, 
   3.973174790573823*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"8d0fbf6e-1a21-45d8-a2d0-bf5f08e254e6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"g\[Rho]\[Rho]", "[", 
   RowBox[{"\[Rho]_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"16", " ", "Cf", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"w1", "-", "z", "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"w2", "-", "z", "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "5"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"w3", "-", "z", "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "5"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"w4", "-", "z", "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "5"], " ", 
     SuperscriptBox[
      RowBox[{"C0", "[", "1", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"w1", "-", "w2", "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                SuperscriptBox["\[Rho]", "2"]}]], "-", 
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"w1", "-", "w3", "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                SuperscriptBox["\[Rho]", "2"]}]], "-", 
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"w2", "-", "w4", "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                SuperscriptBox["\[Rho]", "2"]}]], "-", 
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"w3", "-", "w4", "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                SuperscriptBox["\[Rho]", "2"]}]], "-", 
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
            RowBox[{"C0", "[", "2", "]"}], " ", 
            RowBox[{"C0", "[", "3", "]"}], " ", 
            RowBox[{"C1", "[", "2", "]"}], " ", 
            RowBox[{"C1", "[", "3", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"w2", "-", "z", "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"w3", "-", "z", "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Rho]", "2"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"w1", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"w2", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
            
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Rho]", "2"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"w1", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"w3", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
            
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Rho]", "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"w3", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
             "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Rho]", "2"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"w2", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"w4", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
            
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Rho]", "2"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"w3", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"w4", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}], 
           ")"}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"w1", "-", "w2", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
              SuperscriptBox["\[Rho]", "2"]}]], "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
              SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"C0", "[", "2", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Rho]", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w1", "-", "w3", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]], "-", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w2", "-", "w3", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]], "-", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"C0", "[", "3", "]"}], "2"]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w3", "-", "z", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"w1", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
              "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"w2", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
              "2"]}]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w3", "-", "w4", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]], "-", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"C1", "[", "3", "]"}], "2"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Rho]", "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"w3", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"w4", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
             "2"]]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"w2", "-", "z", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
              SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Rho]", "2"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"w1", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"w2", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], "2"], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Rho]", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w2", "-", "z", "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Rho]", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w3", "-", "z", "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}]}]], 
       "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"w2", "-", "w4", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
              SuperscriptBox["\[Rho]", "2"]}]], "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
              SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"C1", "[", "2", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w1", "-", "w3", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]], "-", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"C0", "[", "3", "]"}], "2"]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w3", "-", "z", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"w1", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
              "2"]}]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w2", "-", "w3", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]], "-", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w3", "-", "w4", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]], "-", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"C1", "[", "3", "]"}], "2"]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"w2", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
              "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"w4", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
              "2"]}]]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Rho]", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w2", "-", "z", "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Rho]", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w3", "-", "z", "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Rho]", "2"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"w2", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"w4", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
          "2"]}]]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"C1", "[", "4", "]"}], "2"]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"w1", "-", "w2", "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]], "-", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"w1", "-", "w3", "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]], "-", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"w2", "-", "w3", "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]], "-", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"w1", "-", "w4", "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]], "-", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"w2", "-", "w4", "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]], "-", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"w3", "-", "w4", "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]], "-", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Rho]", "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "-", "z", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
            SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Rho]", "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w4", "-", "z", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
            SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.797886182145092*^9, 3.7978861848645897`*^9}, {
   3.7978863678933764`*^9, 3.79788636973917*^9}, 3.7988352188206367`*^9, 
   3.7988357449470873`*^9, {3.79889707676612*^9, 3.7988970781690617`*^9}, {
   3.798897230522986*^9, 3.798897234531138*^9}, {3.798905613476857*^9, 
   3.798905659094733*^9}, {3.798905694337225*^9, 3.798905700512856*^9}, 
   3.798909857063644*^9, {3.798910014011989*^9, 3.798910028978436*^9}, 
   3.798923645353059*^9, {3.798923715004364*^9, 3.798923724037064*^9}, {
   3.8170442314377747`*^9, 3.8170442387344637`*^9}, {3.8170459889174557`*^9, 
   3.817046003133073*^9}, 3.817046157884552*^9, 3.817187393254776*^9, 
   3.817187446133431*^9, 3.817213012502447*^9, 3.8172130449297113`*^9, {
   3.8172422443159122`*^9, 3.817242253223624*^9}, 3.8197468511737127`*^9, 
   3.8199746911786623`*^9, 3.820670890383627*^9, 3.820674289940012*^9, 
   3.831995469155244*^9, 3.8320120655766077`*^9, {3.832012138335253*^9, 
   3.832012147799732*^9}, 3.832012868732403*^9, 3.832012948526321*^9, {
   3.832013001006002*^9, 3.8320130018224287`*^9}, {3.9501222643546543`*^9, 
   3.950122265260292*^9}, {3.950122366525527*^9, 3.95012236748982*^9}, {
   3.9620876196798353`*^9, 3.962087620663364*^9}, 3.963210940698154*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"73b0f65a-7502-40bd-92db-a8ca787b6107"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gtt", "[", 
   RowBox[{"\[Rho]_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["\[Rho]", "4"]], 
   RowBox[{"(", 
    RowBox[{"w1", "-", "z", "+", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
       SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"w2", "-", "z", "+", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
       SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"w3", "-", "z", "+", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
       SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"w4", "-", "z", "+", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
       SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[Rho]", "2"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"C0", "[", "3", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               SuperscriptBox["\[Rho]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w1", "-", "w2", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"C0", "[", "2", "]"}], "2"]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "2"], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
                "2"]}]]}], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w2", "-", "w4", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"C1", "[", "2", "]"}], "2"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"w2", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"w4", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
              "2"]]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w3", "-", "z", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Rho]", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w2", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}]}]], 
        "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["\[Rho]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w2", "-", "z", "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w3", "-", "z", "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}]], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Rho]", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w4", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
          " ", 
          RowBox[{"C0", "[", "2", "]"}], " ", 
          RowBox[{"C0", "[", "3", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Rho]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"w1", "-", "w2", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"w1", "-", "w3", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
               RowBox[{"C0", "[", "2", "]"}], " ", 
               RowBox[{"C0", "[", "3", "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"w2", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"w3", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], 
                ")"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}]]}],
                "+", 
               FractionBox["1", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Rho]", "2"], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Rho]", "2"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], 
                  ")"}]}]]}], ")"}], " ", 
             RowBox[{"C1", "[", "2", "]"}], " ", 
             RowBox[{"C1", "[", "3", "]"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"w1", "-", "z", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w3", "-", "z", "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}]], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Rho]", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w1", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
          " ", 
          RowBox[{"C0", "[", "3", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"C0", "[", "3", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["\[Rho]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"w1", "-", "w2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"w2", "-", "w3", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"C0", "[", "2", "]"}], "2"]}], 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}]]}],
                 "-", 
                FractionBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w2", "-", "w4", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"C1", "[", "2", "]"}], "2"]}], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
                  "2"]]}], ")"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"w3", "-", "z", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w2", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"w1", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}]], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"w2", "-", "w4", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"w3", "-", "w4", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
               RowBox[{"C0", "[", "2", "]"}], " ", 
               RowBox[{"C1", "[", "2", "]"}], " ", 
               RowBox[{"C1", "[", "3", "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"w2", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"C0", "[", "2", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               SuperscriptBox["\[Rho]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w1", "-", "w3", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"C0", "[", "3", "]"}], "2"]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w3", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "2"], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
                "2"]}]]}], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w3", "-", "w4", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"C1", "[", "3", "]"}], "2"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"w4", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
              "2"]]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w2", "-", "z", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Rho]", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w3", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}]}]], 
        "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"w1", "-", "z", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w2", "-", "z", "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}]], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Rho]", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w1", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
          " ", 
          RowBox[{"C0", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"w2", "-", "w4", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"w3", "-", "w4", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
               RowBox[{"C0", "[", "3", "]"}], " ", 
               RowBox[{"C1", "[", "2", "]"}], " ", 
               RowBox[{"C1", "[", "3", "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"w3", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}], 
              ")"}]}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"C0", "[", "2", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{
                  SuperscriptBox["\[Rho]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"w1", "-", "w3", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "w3", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"C0", "[", "3", "]"}], "2"]}], 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}]], 
                "-", 
                FractionBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w3", "-", "w4", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"C1", "[", "3", "]"}], "2"]}], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
                  "2"]]}], ")"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"w2", "-", "z", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"w1", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"w2", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], 
               ")"}]}]]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w1", "-", "z", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Rho]", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w1", "-", "z", "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"w2", "-", "w4", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]], "-", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "w3"}], "+", "w4", "-", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
             RowBox[{"C0", "[", "2", "]"}], " ", 
             RowBox[{"C0", "[", "3", "]"}], " ", 
             RowBox[{"C1", "[", "2", "]"}], " ", 
             RowBox[{"C1", "[", "3", "]"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"w2", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"w3", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"w2", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
              "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Rho]", "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"w4", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Rho]", "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"w3", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"w4", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}]], 
           "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"C0", "[", "2", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{
                  SuperscriptBox["\[Rho]", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w2", "-", "w3", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"C0", "[", "3", "]"}], "2"]}], 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
                   "2"]}]]}], "+", 
               FractionBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "w4", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"C1", "[", "3", "]"}], "2"]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Rho]", "2"], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
                 "2"]]}], ")"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w2", "-", "z", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Rho]", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Rho]", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w3", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], 
              ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w2", "-", "w4", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]], "-", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"C1", "[", "2", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                SuperscriptBox[
                 RowBox[{"C0", "[", "3", "]"}], "2"], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]], "-", 
               FractionBox[
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "w3", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "w4", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"C1", "[", "3", "]"}], "2"]}], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
                  "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
                  "2"]}]]}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Rho]", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Rho]", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w3", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
             " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"w2", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"w4", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
              "2"]}]]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"w1", "-", "w2", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]], "-", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"w1", "-", "w3", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]], "-", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"w2", "-", "w4", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]], "-", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"w3", "-", "w4", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]], "-", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
             RowBox[{"C0", "[", "2", "]"}], " ", 
             RowBox[{"C0", "[", "3", "]"}], " ", 
             RowBox[{"C1", "[", "2", "]"}], " ", 
             RowBox[{"C1", "[", "3", "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"w2", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"w3", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Rho]", "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"w1", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Rho]", "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"w1", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"w3", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"w2", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
              "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Rho]", "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"w4", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Rho]", "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"w3", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"w4", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}], 
            ")"}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w1", "-", "w2", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]], "-", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"C0", "[", "2", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["\[Rho]", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w1", "-", "w3", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w2", "-", "w3", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"C0", "[", "3", "]"}], "2"]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w3", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
               "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
               "2"]}]], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w3", "-", "w4", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"C1", "[", "3", "]"}], "2"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"w4", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
              "2"]]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w2", "-", "z", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Rho]", "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"w1", "-", "z", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"w2", "-", "z", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], "2"], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Rho]", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w2", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Rho]", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w3", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}]}]], 
        "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w2", "-", "w4", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]], "-", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"C1", "[", "2", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w1", "-", "w3", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"C0", "[", "3", "]"}], "2"]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w3", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
               "2"]}]], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w2", "-", "w3", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w3", "-", "w4", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"C1", "[", "3", "]"}], "2"]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
               "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
               "2"]}]]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Rho]", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w2", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Rho]", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w3", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
          " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Rho]", "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"w2", "-", "z", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"w4", "-", "z", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
           "2"]}]]}], ")"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g\[Phi]\[Phi]", "[", 
   RowBox[{"\[Rho]_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["\[Rho]", "4"]], 
   RowBox[{"(", 
    RowBox[{"w1", "-", "z", "+", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
       SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"w2", "-", "z", "+", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
       SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"w3", "-", "z", "+", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
       SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"w4", "-", "z", "+", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
       SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Rho]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               SuperscriptBox["\[Rho]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w1", "-", "w2", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"C0", "[", "2", "]"}], "2"]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "2"], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
                "2"]}]]}], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w2", "-", "w4", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"C1", "[", "2", "]"}], "2"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"w2", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"w4", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
              "2"]]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"C1", "[", "3", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w3", "-", "z", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Rho]", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w2", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}]}]], 
        "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"w2", "-", "z", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"w3", "-", "z", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]], 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Rho]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Rho]", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w4", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
          " ", 
          RowBox[{"C1", "[", "2", "]"}], " ", 
          RowBox[{"C1", "[", "3", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Rho]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"w1", "-", "w2", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"w1", "-", "w3", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
               RowBox[{"C0", "[", "2", "]"}], " ", 
               RowBox[{"C0", "[", "3", "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"w2", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"w3", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], 
                ")"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}]]}],
                "+", 
               FractionBox["1", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Rho]", "2"], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Rho]", "2"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], 
                  ")"}]}]]}], ")"}], " ", 
             RowBox[{"C1", "[", "2", "]"}], " ", 
             RowBox[{"C1", "[", "3", "]"}]}]}], ")"}]}]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Rho]", "4"], " ", 
          SuperscriptBox[
           RowBox[{"C1", "[", "2", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               SuperscriptBox["\[Rho]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w1", "-", "w3", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"C0", "[", "3", "]"}], "2"]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w3", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "2"], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
                "2"]}]]}], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w3", "-", "w4", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"C1", "[", "3", "]"}], "2"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"w4", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
              "2"]]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w2", "-", "z", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Rho]", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w3", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}]}]], 
        "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"w3", "-", "z", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"w4", "-", "z", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]], 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Rho]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Rho]", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w4", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
          " ", 
          RowBox[{"C1", "[", "3", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"w2", "-", "w3", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"w2", "-", "w4", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"C1", "[", "2", "]"}], "2"], " ", 
               RowBox[{"C1", "[", "3", "]"}]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}]]}],
             "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[Rho]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"w1", "-", "w2", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]], "-", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
              RowBox[{"C0", "[", "2", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"w1", "-", "w3", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                   RowBox[{"C0", "[", "3", "]"}], " ", 
                   RowBox[{"C1", "[", "2", "]"}]}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}]]}],
                 "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w1", "-", "w2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"C0", "[", "2", "]"}], " ", 
                  RowBox[{"C1", "[", "3", "]"}]}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
                  " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}]]}],
                ")"}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w2", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
               "2"]}]]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"w2", "-", "z", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"w4", "-", "z", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]], 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Rho]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Rho]", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w4", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
          " ", 
          RowBox[{"C1", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"w1", "-", "w2", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"w1", "-", "w3", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 RowBox[{"C0", "[", "2", "]"}], " ", 
                 RowBox[{"C0", "[", "3", "]"}], " ", 
                 RowBox[{"C1", "[", "3", "]"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"w2", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Rho]", "2"], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Rho]", "2"], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Rho]", "2"], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Rho]", "2"], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}], 
                ")"}]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"C1", "[", "2", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{
                  SuperscriptBox["\[Rho]", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w1", "-", "w3", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"C0", "[", "3", "]"}], "2"]}], 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
                   "2"]}]], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "w3", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "w4", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"C1", "[", "3", "]"}], "2"]}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}]]}],
                ")"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"w2", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"w4", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}]]}],
            ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w4", "-", "z", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"w1", "-", "z", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
              SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Rho]", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w1", "-", "z", "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Rho]", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w4", "-", "z", "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[Rho]", "4"], " ", 
              SuperscriptBox[
               RowBox[{"C0", "[", "3", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["\[Rho]", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"C0", "[", "2", "]"}], "2"]}], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]]}], "+", 
                SuperscriptBox[
                 RowBox[{"C1", "[", "2", "]"}], "2"]}], ")"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w2", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
              " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[Rho]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}]}], 
                ")"}], "2"]}]]}], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Rho]", "4"], " ", 
             RowBox[{"C0", "[", "2", "]"}], " ", 
             RowBox[{"C0", "[", "3", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], " ", 
                RowBox[{"C0", "[", "2", "]"}], " ", 
                RowBox[{"C0", "[", "3", "]"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"w3", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"C1", "[", "2", "]"}], " ", 
                RowBox[{"C1", "[", "3", "]"}]}]}], ")"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w1", "-", "z", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w2", "-", "z", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w3", "-", "z", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Rho]", "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"w1", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Rho]", "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"w1", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"w3", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Rho]", "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"w3", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}]], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Rho]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"w1", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"C1", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"C1", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "w2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"C0", "[", "2", "]"}], "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"C1", "[", "2", "]"}], "2"]}]}], ")"}]}]}], ")"}],
               " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"C0", "[", "3", "]"}], "2"]}], "-", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"C1", "[", "3", "]"}], "2"]}]}], ")"}]}], ")"}], 
            "/", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w1", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w2", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w3", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w1", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
              " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
               "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w2", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], 
               ")"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["\[Rho]", "2"]}], " ", 
                 RowBox[{"C0", "[", "2", "]"}], " ", 
                 RowBox[{"C0", "[", "3", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"w2", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 RowBox[{"C1", "[", "2", "]"}], " ", 
                 RowBox[{"C1", "[", "3", "]"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                 RowBox[{"C1", "[", "2", "]"}], " ", 
                 RowBox[{"C1", "[", "3", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"w1", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"w2", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"w2", "+", "w3", "-", 
                   RowBox[{"2", " ", "z"}], "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 RowBox[{"C1", "[", "2", "]"}], " ", 
                 RowBox[{"C1", "[", "3", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "w2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "w3", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"C0", "[", "2", "]"}], " ", 
                    RowBox[{"C0", "[", "3", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"C1", "[", "2", "]"}], " ", 
                    RowBox[{"C1", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
             ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w1", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w2", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w3", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w1", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"w1", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"w2", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"w1", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
               "2"]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Rho]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"w1", "-", "w2", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"w1", "-", "w3", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"w2", "-", "w4", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"w3", "-", "w4", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
               RowBox[{"C0", "[", "2", "]"}], " ", 
               RowBox[{"C0", "[", "3", "]"}], " ", 
               RowBox[{"C1", "[", "2", "]"}], " ", 
               RowBox[{"C1", "[", "3", "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"w2", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"w3", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "2"], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
                "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}], 
              ")"}]}], ")"}]}], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w1", "-", "w2", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]], "-", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"C0", "[", "2", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                SuperscriptBox["\[Rho]", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w1", "-", "w3", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w2", "-", "w3", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"C0", "[", "3", "]"}], "2"]}], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Rho]", "2"], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Rho]", "2"], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
                 "2"]}]], "+", 
              FractionBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "w4", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"C1", "[", "3", "]"}], "2"]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "2"], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
                "2"]]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w2", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Rho]", "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"w1", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
             "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Rho]", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w2", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Rho]", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w3", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], 
             ")"}]}]], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w2", "-", "w4", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]], "-", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"C1", "[", "2", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w1", "-", "w3", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"C0", "[", "3", "]"}], "2"]}], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Rho]", "2"], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
                 "2"]}]], "+", 
              FractionBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w2", "-", "w3", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "w4", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"C1", "[", "3", "]"}], "2"]}], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Rho]", "2"], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Rho]", "2"], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
                 "2"]}]]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Rho]", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w2", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Rho]", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w3", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
            " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Rho]", "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"w4", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
             "2"]}]]}], ")"}]}], ")"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.797886203803812*^9, 3.797886222881604*^9}, {
   3.797886374258698*^9, 3.797886379512279*^9}, {3.798835222562726*^9, 
   3.7988352254317837`*^9}, {3.798835297298028*^9, 3.798835305797946*^9}, {
   3.798897166358191*^9, 3.798897180780836*^9}, {3.798897220670624*^9, 
   3.798897225051214*^9}, {3.798897470891962*^9, 3.798897482683716*^9}, {
   3.79890555680884*^9, 3.798905567500352*^9}, {3.798909845194973*^9, 
   3.798909852981945*^9}, {3.798922449223568*^9, 3.7989224536519117`*^9}, {
   3.798922484270968*^9, 3.7989224925463552`*^9}, {3.817044203227791*^9, 
   3.8170442165912933`*^9}, {3.8171873567121487`*^9, 3.81718737664755*^9}, {
   3.817212981948621*^9, 3.8172129907346573`*^9}, {3.8172420446036673`*^9, 
   3.817242051834993*^9}, {3.819746789090601*^9, 3.819746832106913*^9}, 
   3.819974721229576*^9, {3.819974753274542*^9, 3.8199747633664494`*^9}, {
   3.8206708212876673`*^9, 3.820670847189013*^9}, {3.820674318980115*^9, 
   3.8206743380975513`*^9}, {3.831995416928563*^9, 3.8319954351950397`*^9}, {
   3.832012024936336*^9, 3.832012033650915*^9}, {3.832012838536772*^9, 
   3.83201284609723*^9}, {3.880042760571574*^9, 3.880042763979694*^9}, {
   3.950122262291698*^9, 3.950122313247118*^9}, {3.962087534809826*^9, 
   3.9620875367685213`*^9}, {3.962087591326919*^9, 3.962087594233925*^9}, 
   3.9620964377950687`*^9, 3.9620964761047983`*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"bd24305e-4177-4ac1-a6fa-c67dac8ea8db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gt\[Phi]", "[", 
   RowBox[{"\[Rho]_", ",", "z_"}], "]"}], ":=", 
  TagBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"w1", "-", "z", "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"w2", "-", "z", "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"w3", "-", "z", "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"w4", "-", "z", "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
          SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Rho]", "2"], " ", 
          RowBox[{"C0", "[", "3", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               SuperscriptBox["\[Rho]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w1", "-", "w2", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"C0", "[", "2", "]"}], "2"]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "2"], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
                "2"]}]]}], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w2", "-", "w4", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"C1", "[", "2", "]"}], "2"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"w2", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"w4", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
              "2"]]}], ")"}], " ", 
          RowBox[{"C1", "[", "3", "]"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w3", "-", "z", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Rho]", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w2", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}]}]], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Rho]", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w4", "-", "z", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
           " ", 
           RowBox[{"C0", "[", "3", "]"}], " ", 
           RowBox[{"C1", "[", "2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"w1", "-", "w2", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"w1", "-", "w3", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"C0", "[", "2", "]"}], " ", 
                RowBox[{"C0", "[", "3", "]"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"w3", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "2"], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "2"], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "2"], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], 
                 ")"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}]]}],
                 "+", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], 
                   ")"}]}]]}], ")"}], " ", 
              RowBox[{"C1", "[", "2", "]"}], " ", 
              RowBox[{"C1", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"w2", "-", "z", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w3", "-", "z", "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Rho]", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w4", "-", "z", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
           " ", 
           RowBox[{"C0", "[", "2", "]"}], " ", 
           RowBox[{"C1", "[", "3", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"w1", "-", "w2", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"w1", "-", "w3", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"C0", "[", "2", "]"}], " ", 
                RowBox[{"C0", "[", "3", "]"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"w3", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "2"], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "2"], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "2"], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], 
                 ")"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}]]}],
                 "+", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], 
                   ")"}]}]]}], ")"}], " ", 
              RowBox[{"C1", "[", "2", "]"}], " ", 
              RowBox[{"C1", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w2", "-", "z", "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"w3", "-", "z", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Rho]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Rho]", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w1", "-", "z", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
           " ", 
           RowBox[{"C1", "[", "3", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"C0", "[", "3", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["\[Rho]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "w2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "w3", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"C0", "[", "2", "]"}], "2"]}], 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}]]}],
                  "-", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "w4", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"C1", "[", "2", "]"}], "2"]}], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
                   "2"]]}], ")"}]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"w3", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}]], 
             "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"w2", "-", "w4", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"w3", "-", "w4", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"C0", "[", "2", "]"}], " ", 
                RowBox[{"C1", "[", "2", "]"}], " ", 
                RowBox[{"C1", "[", "3", "]"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "2"], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "2"], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "2"], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "2"], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}], 
               ")"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"w1", "-", "z", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"w3", "-", "z", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Rho]", "2"], " ", 
          RowBox[{"C0", "[", "2", "]"}], " ", 
          RowBox[{"C1", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               SuperscriptBox["\[Rho]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w1", "-", "w3", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"C0", "[", "3", "]"}], "2"]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w3", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "2"], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
                "2"]}]]}], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w3", "-", "w4", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"C1", "[", "3", "]"}], "2"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"w4", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
              "2"]]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w2", "-", "z", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Rho]", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w3", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}]}]], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Rho]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Rho]", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w4", "-", "z", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
           " ", 
           RowBox[{"C0", "[", "3", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "w3", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "w4", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"C1", "[", "2", "]"}], "2"], " ", 
                  RowBox[{"C1", "[", "3", "]"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
                  " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}], 
                 ")"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"w1", "-", "w2", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"C0", "[", "2", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "w3", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"C0", "[", "3", "]"}], " ", 
                    RowBox[{"C1", "[", "2", "]"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}], 
                    ")"}]}], ")"}]}], "+", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "w2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"C0", "[", "2", "]"}], " ", 
                    RowBox[{"C1", "[", "3", "]"}]}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}]]}],
                  ")"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w2", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Rho]", "2"], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
                 "2"]}], ")"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w3", "-", "z", "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"w4", "-", "z", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Rho]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Rho]", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w1", "-", "z", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
           " ", 
           RowBox[{"C1", "[", "2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"w2", "-", "w4", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"w3", "-", "w4", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"C0", "[", "3", "]"}], " ", 
                RowBox[{"C1", "[", "2", "]"}], " ", 
                RowBox[{"C1", "[", "3", "]"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"w3", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "2"], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "2"], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "2"], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "2"], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}], 
               ")"}]}], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"C0", "[", "2", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["\[Rho]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"w1", "-", "w3", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"w2", "-", "w3", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"C0", "[", "3", "]"}], "2"]}], 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}]], 
                 "-", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "w4", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"C1", "[", "3", "]"}], "2"]}], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
                   "2"]]}], ")"}]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"w2", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], 
                ")"}]}]]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"w1", "-", "z", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"w2", "-", "z", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Rho]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Rho]", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w4", "-", "z", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
           " ", 
           RowBox[{"C0", "[", "2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"w1", "-", "w2", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w1", "-", "w3", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"C0", "[", "2", "]"}], " ", 
                  RowBox[{"C0", "[", "3", "]"}], " ", 
                  RowBox[{"C1", "[", "3", "]"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}], 
                 ")"}]}], ")"}]}], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"C1", "[", "2", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["\[Rho]", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "w3", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"C0", "[", "3", "]"}], "2"]}], 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
                    "2"]}]], "+", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"w2", "-", "w3", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"w3", "-", "w4", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]], "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"C1", "[", "3", "]"}], "2"]}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}]]}],
                 ")"}]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}]]}],
             ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w2", "-", "z", "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"w4", "-", "z", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"w4", "-", "z", "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
             SuperscriptBox["\[Rho]", "2"]}]]}]], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Rho]", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w1", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Rho]", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w4", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"C1", "[", "3", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{
                    RowBox[{"C0", "[", "3", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"C0", "[", "2", "]"}], "2"]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]]}], "+", 
                    SuperscriptBox[
                    RowBox[{"C1", "[", "2", "]"}], "2"]}], ")"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}]}], 
                    ")"}]}]], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"C0", "[", "2", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], " ", 
                    RowBox[{"C0", "[", "2", "]"}], " ", 
                    RowBox[{"C0", "[", "3", "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"C1", "[", "2", "]"}], " ", 
                    RowBox[{"C1", "[", "3", "]"}]}]}], ")"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}], 
                    ")"}]}]}], ")"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"C1", "[", "2", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{
                   RowBox[{"C0", "[", "3", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], " ", 
                    RowBox[{"C0", "[", "2", "]"}], " ", 
                    RowBox[{"C0", "[", "3", "]"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]]}], "+", 
                    RowBox[{
                    RowBox[{"C1", "[", "2", "]"}], " ", 
                    RowBox[{"C1", "[", "3", "]"}]}]}], ")"}]}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}]}], 
                    ")"}]}]], "-", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"C0", "[", "2", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"C0", "[", "3", "]"}], "2"]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]]}], "+", 
                    SuperscriptBox[
                    RowBox[{"C1", "[", "3", "]"}], "2"]}], ")"}]}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}]}], 
                    ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], 
                    ")"}]}]]}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Rho]", "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"w4", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Rho]", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"w1", "-", "w2", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]], "-", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"w1", "-", "w3", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]], "-", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"w2", "-", "w4", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]], "-", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"w3", "-", "w4", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]], "-", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
             RowBox[{"C0", "[", "2", "]"}], " ", 
             RowBox[{"C0", "[", "3", "]"}], " ", 
             RowBox[{"C1", "[", "2", "]"}], " ", 
             RowBox[{"C1", "[", "3", "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"w2", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"w3", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Rho]", "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"w1", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Rho]", "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"w1", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"w3", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"w2", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
              "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Rho]", "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"w4", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Rho]", "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"w3", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"w4", "-", "z", "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}]}], 
            ")"}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w1", "-", "w2", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]], "-", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"C0", "[", "2", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["\[Rho]", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w1", "-", "w3", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w2", "-", "w3", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"C0", "[", "3", "]"}], "2"]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w3", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
               "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
               "2"]}]], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w3", "-", "w4", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"C1", "[", "3", "]"}], "2"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Rho]", "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"w3", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"w4", "-", "z", "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
              "2"]]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w2", "-", "z", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Rho]", "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"w1", "-", "z", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"w2", "-", "z", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], "2"], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Rho]", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w2", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Rho]", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w3", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}]}]], 
        "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w2", "-", "w4", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]], "-", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
               SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"C1", "[", "2", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w1", "-", "w3", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"C0", "[", "3", "]"}], "2"]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w3", "-", "z", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w1", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w1", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
               "2"]}]], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w2", "-", "w3", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w3", "-", "w4", "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]], "-", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                   SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"C1", "[", "3", "]"}], "2"]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
               "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"w4", "-", "z", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                    SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
               "2"]}]]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Rho]", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w2", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Rho]", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w3", "-", "z", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"w3", "-", "z"}], ")"}], "2"], "+", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], "2"]}], ")"}], 
          " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Rho]", "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"w2", "-", "z", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w2", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"w4", "-", "z", "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w4", "-", "z"}], ")"}], "2"], "+", 
                  SuperscriptBox["\[Rho]", "2"]}]]}], ")"}]}]}], ")"}], 
           "2"]}]]}], ")"}]}], ")"}]}],
   Short[#, 100]& ]}]], "Input",
 CellChangeTimes->{{3.798444743924076*^9, 3.7984447466941643`*^9}, {
   3.962087570557349*^9, 3.962087571607025*^9}, 3.962096520339052*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"80efce69-e33e-49f1-8173-f0894e6f96d4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Sigma]", "==", 
    SqrtBox[
     RowBox[{
      RowBox[{"m", "^", "2"}], "+", 
      RowBox[{"b", "^", "2"}], "-", 
      RowBox[{"a", "^", "2"}]}]]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "->", "4"}], ",", 
     RowBox[{"z", "\[Rule]", "45"}], ",", 
     RowBox[{"zB", "\[Rule]", "57"}], ",", 
     RowBox[{"z0", "\[Rule]", "0"}], ",", 
     RowBox[{"m", "\[Rule]", "17"}], ",", 
     RowBox[{"a", "->", "7"}], ",", 
     RowBox[{"\[Sigma]", "->", "16"}], ",", 
     RowBox[{"\[Rho]", "->", "23"}]}], "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.962088047043933*^9, 3.962088068983857*^9}, {
  3.962088114848908*^9, 3.96208812191752*^9}, {3.973175341153389*^9, 
  3.97317538223062*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"0b5da61a-7760-46af-a4c4-13d4ce91988a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.9620880773370047`*^9, 3.9620919879619207`*^9, 3.9620969018983717`*^9, 
   3.963210957067957*^9, 3.965215036233899*^9, 3.9731744518728123`*^9, 
   3.9731747908155603`*^9, {3.973175374107819*^9, 3.9731753829190807`*^9}},
 CellLabel->"Out[63]=",ExpressionUUID->"ad054155-1b70-493b-8f38-5d6af2ba30e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"EUd", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"C1", "[", "2", "]"}], "\[Rule]", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"m", "+", "\[Sigma]"}], ")"}], " ", 
                RowBox[{"C0", "[", "2", "]"}]}], 
               RowBox[{"a", "+", "b"}]]}]}], ",", 
            RowBox[{
             RowBox[{"C0", "[", "3", "]"}], "\[Rule]", 
             FractionBox[
              RowBox[{"a", "+", "b"}], 
              RowBox[{"2", " ", 
               RowBox[{"C0", "[", "2", "]"}]}]]}], ",", 
            RowBox[{
             RowBox[{"C1", "[", "3", "]"}], "\[Rule]", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "m"}], "+", "\[Sigma]"}], 
              RowBox[{"2", " ", 
               RowBox[{"C0", "[", "2", "]"}]}]]}]}], "}"}]}], "/.", 
         RowBox[{
          RowBox[{"C0", "[", "2", "]"}], "\[Rule]", 
          FractionBox[
           RowBox[{"(", 
            RowBox[{"a", "+", "b"}], ")"}], "2"]}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"C0", "[", "1", "]"}], "\[Rule]", "1"}], ",", 
          RowBox[{
           RowBox[{"C1", "[", "4", "]"}], "\[Rule]", 
           RowBox[{"-", "zB"}]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Cf", "->", "1"}], ",", 
         RowBox[{"w1", "\[Rule]", 
          RowBox[{"-", "zB"}]}], ",", 
         RowBox[{"w2", "\[Rule]", 
          RowBox[{"z0", "-", "\[Sigma]"}]}], ",", 
         RowBox[{"w3", "\[Rule]", 
          RowBox[{"z0", "+", "\[Sigma]"}]}], ",", 
         RowBox[{"w4", "\[Rule]", "zB"}]}], "}"}]}], "/.", 
      RowBox[{"\[Sigma]", "->", 
       SqrtBox[
        RowBox[{
         RowBox[{"m", "^", "2"}], "+", 
         RowBox[{"b", "^", "2"}], "-", 
         RowBox[{"a", "^", "2"}]}]]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b", "->", "4"}], ",", 
       RowBox[{"z", "\[Rule]", "45"}], ",", 
       RowBox[{"zB", "\[Rule]", "57"}], ",", 
       RowBox[{"z0", "\[Rule]", "0"}], ",", 
       RowBox[{"m", "\[Rule]", "17"}], ",", 
       RowBox[{"a", "->", "7"}], ",", 
       RowBox[{"\[Sigma]", "->", "16"}], ",", 
       RowBox[{"\[Rho]", "->", "23"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.96521515570199*^9, 3.965215163083827*^9}, {
   3.9731744597999277`*^9, 3.973174506506976*^9}, 3.9731754044841547`*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"ee1d712e-cf45-4119-9400-6bf4d58afaf5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "7.115851833344595`*^-8", ",", "0.`", ",", "0.`", ",", 
     "1.4270819478033352`*^-11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "6.5700762186959955`*^-9", ",", "8.247542487299228`*^-9", ",",
      "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.`", ",", "8.247542487299228`*^-9", ",", "9.551073566859658`*^-8", ",", 
     "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.487849742463436`*^-6", ",", "0.`", ",", "0.`", ",", 
     "2.916395133409288`*^-9"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.962096732129189*^9, 3.962097420594466*^9, 
  3.963221174412179*^9, 3.9652151587937803`*^9, 3.9652157975067863`*^9, 
  3.973174519749325*^9, 3.973175892678499*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"12d230dd-dc7b-4eca-8058-5a1460f317f5"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920., 1057.5},
WindowMargins->{{Automatic, -229.58230807086602`}, {
  807.8740157480315, Automatic}},
FrontEndVersion->"13.2 for Linux x86 (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2e9edd70-9ff7-4844-b040-4b16afe167dc"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 336, 5, 54, "Subsection",ExpressionUUID->"15b5cd54-5685-4dbe-b2a7-934fa2900ffd"],
Cell[919, 29, 496, 7, 29, "Input",ExpressionUUID->"7840b7ad-5ad8-4549-a567-dafd923d330b"],
Cell[CellGroupData[{
Cell[1440, 40, 3670, 81, 94, "Input",ExpressionUUID->"001ab2d3-6041-40d6-a0ce-6e432d7390cc"],
Cell[CellGroupData[{
Cell[5135, 125, 2229, 52, 72, "Print",ExpressionUUID->"0b9884fa-0f98-422b-841d-1b98c4a83fe3"],
Cell[7367, 179, 2230, 52, 25, "Print",ExpressionUUID->"e9b4e510-e424-4257-be60-0ed6ac8c7b9f"],
Cell[9600, 233, 4577, 107, 114, "Print",ExpressionUUID->"59c75bdb-0cd1-43d4-afe1-5f79f9e07113"],
Cell[14180, 342, 839, 16, 25, "Print",ExpressionUUID->"2016038e-244a-4525-8b26-8f32bad2bb1c"],
Cell[15022, 360, 843, 16, 25, "Print",ExpressionUUID->"954c52df-fdc3-430f-9890-22b61a491302"],
Cell[15868, 378, 860, 16, 25, "Print",ExpressionUUID->"3df295e9-12eb-4cac-b43d-fec834510d50"],
Cell[16731, 396, 857, 16, 25, "Print",ExpressionUUID->"05cfcab8-19c6-4c0f-a9ef-999e2590a5d7"],
Cell[17591, 414, 842, 16, 25, "Print",ExpressionUUID->"2e7cda22-26cd-492d-93ca-27a74997eba4"],
Cell[18436, 432, 838, 16, 25, "Print",ExpressionUUID->"daa69786-4de8-4074-8b8a-400268cb4876"],
Cell[19277, 450, 845, 16, 25, "Print",ExpressionUUID->"2c6ed0bc-e6f5-4625-b7ee-0fa9aca11898"],
Cell[20125, 468, 656, 11, 25, "Print",ExpressionUUID->"2fd8498e-767f-4f5b-a058-1c05525695c4"]
}, Open  ]],
Cell[20796, 482, 2139, 32, 33, "Output",ExpressionUUID->"8d0fbf6e-1a21-45d8-a2d0-bf5f08e254e6"]
}, Open  ]],
Cell[22950, 517, 29055, 778, 525, "Input",ExpressionUUID->"73b0f65a-7502-40bd-92db-a8ca787b6107"],
Cell[52008, 1297, 191169, 4811, 3722, "Input",ExpressionUUID->"bd24305e-4177-4ac1-a6fa-c67dac8ea8db"],
Cell[243180, 6110, 128873, 3216, 2857, "Input",ExpressionUUID->"80efce69-e33e-49f1-8173-f0894e6f96d4"],
Cell[CellGroupData[{
Cell[372078, 9330, 849, 22, 30, "Input",ExpressionUUID->"0b5da61a-7760-46af-a4c4-13d4ce91988a"],
Cell[372930, 9354, 353, 5, 33, "Output",ExpressionUUID->"ad054155-1b70-493b-8f38-5d6af2ba30e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[373320, 9364, 2977, 81, 86, "Input",ExpressionUUID->"ee1d712e-cf45-4119-9400-6bf4d58afaf5"],
Cell[376300, 9447, 863, 22, 85, "Output",ExpressionUUID->"12d230dd-dc7b-4eca-8058-5a1460f317f5"]
}, Open  ]]
}, Open  ]]
}
]
*)


